Randomness extraction from Bell violation with continuous parametric down conversion

We present a violation of the CHSH inequality without the fair sampling assumption with a continuously pumped photon pair source combined with two high efficiency superconducting detectors. Due to the continuous nature of the source, the choice of the duration of each measurement round effectively controls the average number of photon pairs participating in the Bell test. We observe a maximum violation of S= 2.01602(32) with average number of pairs per round of ~0.32, compatible with our system overall detection efficiencies. Systems that violate a Bell inequality are guaranteed to generate private randomness, with the randomness extraction rate depending on the observed violation and on the repetition rate of the Bell test. For our realization, the optimal rate of randomness generation is a compromise between the observed violation and the duration of each measurement round, with the latter realistically limited by the detection time jitter. Using an extractor composably secure against quantum adversary with quantum side information, we calculate an asymptotic rate of ~1300 random bits/s. With an experimental run of 43 minutes, we generated 617,920 random bits, corresponding to ~240 random bits/s.

==> anc/README.txt <==
The file extracted_randomness-dataset1.bin contains the output of the extraction procedure described in the main text for dataset1 in binary format.

The extraction generated a total of 617,950 bits for dataset1. The corresponding file is truncated to full size of bytes, resulting in 617,944 bits, corresponding to 77,243 bytes.
